Perturbative QCD and Power Corrections

A short review is given of the present status of the studies of genuine confinement effects in multiple hadron production in hard processes

==> opal_drag.sh <==
%!PS-Adobe
%%Creator: The Mighty Setlink.
%%BoundingBox: 58 35 612 525
%%EndComments
%%Page 1 1
%%BeginDocument: stfig8.eps
80 dict begin
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/sw {stringwidth} def /r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /lw {setlinewidth} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /black {0 setgray} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {box f} def /Y { 0 exch d} def /X { 0 d} def
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d
 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d
 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 5 {side} repeat s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d
 x w2 sub y w2 add m w w neg d x w2 sub y w2
 sub m w w d s} def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 sub y w2 sub m w w d x w2 sub y w2 add m w w neg d s} def
/DP {/PT exch def gsave 47.2 47.2 scale PT 1 eq { 1616 1 [ 16 0 0 16 neg 0 16
] { < AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55
AA AA 55 55 AA AA 55 55 > } image } if PT 2 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE
BB BB EE EE BB BB EE EE > } image } if PT 3 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE
FF FF BB BB FF FF EE EE > } image } if PT 4 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < DF DF BF BF 7F 7F FE FE FD FD FB FB F7 F7 EF EF DF DF BF BF 7F 7F FE FE
FD FD FB FB F7 F7 EF EF > } image } if PT 5 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < 7F 7F BF B F DF DF EF EF F7 F7 FB FB FD FD FE FE 7F 7F BF BF DF DF EF
EF F7 F7 FB FB FD FD FE FE > } image } if PT 6 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB
BB BB BB BB BB BB BB BB BB > } image } if PT 7 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00
00 FF FF FF FF FF FF 00 00 > } image } if PT 8 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EE EE 47 47 83 83 C5 C5 EE EE 5C 5C 38 38 74 74 EE EE 47 47 83 83 C5
C5 EE EE 5C 5C 38 38 74 74 > } image } if PT 9 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EF EF EF EF D7 D7 38 38 FE FE FE FE 7D 7D 83 83 EF EF EF EF D7 D7 38
38 FE FE FE FE 7D 7D 83 83 > } image } if PT 10 eq {16 16 1 [ 16 0 0 16 neg
0 16 ] { < EF EF EF EF EF EF 00 00 FE FE FE FE FE FE00 00 EF EF EF EF EF EF
00 00 FE FE FE FE FE FE 00 00 > } image } if PT 11 eq { 16 16 1 [ 16 0 0 16
neg 0 16 ] { < F7 F7 B6 B6 D5 D5 E3 E3 D5 D5 B6 B6 F7 F7 FF FF 7F 7F 6B 6B 5D
5D 3E 3E 5D 5D 6B 6B 7F 7F FF FF > } image } if PT 12 eq { 16 16 1 [ 16 0 0
16 neg 0 16 ] { < E3 E3 DD DD BE BE BE BE BE BE DD DD E3 E3 FF FF 3E 3E DD DD
EB EB EB EB EB EB DD DD 3E 3E FF FF > } image } if PT 13 eq { 16 16 1 [ 16 0
0 16 neg 0 16 ] { < FE FE 7D 7D BB BB D7 D7 EF EF D7D7 BB BB 7D 7D FE FE 7D
7D BB BB D7 D7 EF EF D7 D7 BB BB 7D 7D > } image } if PT 14 eq { 16 16 1 [ 16
0 0 16 neg 0 16 ] { < 00 00 EE EF EE EF EE EF 0E E0 EE EE EE EE EE EE 00 EE
FE EE FE EE FE EE 00 00 FE EF FE EF FE EF > } image } if PT 15 eq { 16 16 1 [
16 0 0 16 neg 0 16 ] { < DD DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF DD
DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF > } image } if PT 16 eq { 16 16
1 [ 16 0 0 16 neg 0 16 ] { < F1 F1 EE EE 1F 1F FF FFF1 F1 EE EE 1F 1F FF FF
F1 F1 EE EE 1F 1F FF FF F1 F1 EE EE 1F 1F FF FF > } image } if PT 17 eq { 16
16 1 [ 16 0 0 16 neg 0 16 ] { < EE EE DD DD BB BB FFFF EE EE DD DD BB BB FF
FF EE EE DD DD BB BB FF FF EE EE DD DD BB BB FF FF >} image } if PT 18 eq {
16 16 1 [ 16 0 0 16 neg 0 16 ] { < BB BB DD DD EE EEFF FF BB BB DD DD EE EE
FF FF BB BB DD DD EE EE FF FF BB BB DD DD EE EE FF FF > } image } if PT 19 eq
{ 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 1F FC 67 F3 7B EF BD DE BD DE DE BD E6
B3 F8 0F E6 B3 DE BD BD DE BD DE 7B EF 67 F3 1F FC 7F FF > } image } if PT
20 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < DD DD EE EE EE EE EE EE DD DD BB
BB BB BB BB BB DD DD EE EE EE EE EE EE DD DD BB BB BB BB BB BB > } image }
if PT 21 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 0E 0E EF EF EF EF EF EF E0
E0 FE FE FE FE FE FE 0E 0E EF EF EF EF EF EF E0 E0 FE FE FE FE FE FE > }
image } if PT 22 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ]{ < 70 70 F7 F7 F7 F7 F7
F7 07 07 7F 7F 7F 7F 7F 7F 70 70 F7 F7 F7 F7 F7 F7 07 07 7F 7F 7F 7F 7F 7F >
} image } if PT 23 eq { 16 16 1 [ 16 0 0 16 neg 0 16] { < AA AA 55 55 A9 A9
D1 D1 E1 E1 D1 D1 A9 A9 55 55 AA AA 55 55 A9 A9 D1 D1 E1 E1 D1 D1 A9 A9 55 55
> } image } if PT 24 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < FF FE FF FC EA
A8 D5 54 EA A8 D5 54 E8 28 D4 54 E8 E8 D4 D4 E8 EA 54 D5 A8 EA 54 D5 00 C0 00
80 > } image } if PT 25 eq { 16 16 1 [ 16 0 0 16 neg0 16 ] { < FF FE FF FC
FF F8 FF F0 F0 00 F0 00 F0 20 F0 60 F0 E0 F1 E0 F3 E0 F0 00 E0 00 C0 00 80 00
00 00 > } image } if gr } def /FA { /PT exch def gsave clip 0 0 translate 1 1
54 { 1 sub 47.2 mul /Xcurr exch def 1 1 74 { 1 sub 47.2 mul /Ycurr exch def
gsave Xcurr Ycurr translate PT DP gr } for } for gr } def
/reencdict 24 dict def /ReEncode {reencdict begin /nco&na exch def
/nfnam exch def /basefontname exch def /basefontdict basefontname findfont def
/newfont basefontdict maxlength dict def basefontdict {exch dup /FID ne
{dup /Encoding eq {exch dup length array copy newfont 3 1 roll put} {exch
newfont 3 1 roll put} ifelse} {pop pop} ifelse } forall newfont
/FontName nfnam put nco&na aload pop nco&na length 2 idiv {newfont
/Encoding get 3 1 roll put} repeat nfnam newfont definefont pop end } def
/accvec [ 176 /agrave 181 /Agrave 190 /acircumflex 192 /Acircumflex
201 /adieresis 204 /Adieresis 209 /ccedilla 210 /Ccedilla 211 /eacute
212 /Eacute 213 /egrave 214 /Egrave 215 /ecircumflex 216 /Ecircumflex
217 /edieresis 218 /Edieresis 219 /icircumflex 220 /Icircumflex
221 /idieresis 222 /Idieresis 223 /ntilde 224 /Ntilde 226 /ocircumflex
228 /Ocircumflex 229 /odieresis 230 /Odieresis 231 /ucircumflex 236 /Ucircumflex
237 /udieresis 238 /Udieresis 239 /aring 242 /Aring 243 /ydieresis
244 /Ydieresis 246 /aacute 247 /Aacute 252 /ugrave 253 /Ugrave] def
/Times-Roman /Times-Roman accvec ReEncode
/Times-Italic /Times-Italic accvec ReEncode
/Times-Bold /Times-Bold accvec ReEncode
/Times-BoldItalic /Times-BoldItalic accvec ReEncode
/Helvetica /Helvetica accvec ReEncode
/Helvetica-Oblique /Helvetica-Oblique accvec ReEncode
/Helvetica-Bold /Helvetica-Bold accvec ReEncode
/Helvetica-BoldOblique /Helvetica-BoldOblique  accvec ReEncode
/Courier /Courier accvec ReEncode
/Courier-Oblique /Courier-Oblique accvec ReEncode
/Courier-Bold /Courier-Bold accvec ReEncode
/Courier-BoldOblique /Courier-BoldOblique accvec ReEncode
/oshow {gsave [] 0 sd true charpath stroke gr} def
/stwn { /fs exch def /fn exch def /text exch def fn findfont fs sf
 text sw pop xs add /xs exch def} def
/stwb { /fs exch def /fn exch def /nbas exch def /textf exch def
textf length /tlen exch def nbas tlen gt {/nbas tlendef} if
fn findfont fs sf textf dup length nbas sub nbas getinterval sw
pop neg xs add /xs exch def} def
/accspe [ 65 /plusminus 66 /bar 67 /existential 68 /universal
69 /exclam 70 /numbersign 71 /greater 72 /question 73 /integral
74 /colon 75 /semicolon 76 /less 77 /bracketleft 78 /bracketright
79 /greaterequal 80 /braceleft 81 /braceright 82 /radical
83 /spade 84 /heart 85 /diamond 86 /club 87 /lessequal
88 /multiply 89 /percent 90 /infinity 48 /circlemultiply 49 /circleplus
50 /emptyset 51 /lozenge 52 /bullet 53 /arrowright 54 /arrowup
55 /arrowleft 56 /arrowdown 57 /arrowboth 48 /degree 44 /comma 43 /plus
 45 /angle 42 /angleleft 47 /divide 61 /notequal 40 /equivalence 41 /second
 97 /approxequal 98 /congruent 99 /perpendicular 100 /partialdiff 101 /florin
 102 /intersection 103 /union 104 /propersuperset 105 /reflexsuperset
 106 /notsubset 107 /propersubset 108 /reflexsubset 109 /element 110 /notelement
 111 /gradient 112 /logicaland 113 /logicalor 114 /arrowdblboth
 115 /arrowdblleft 116 /arrowdblup 117 /arrowdblright 118 /arrowdbldown
 119 /ampersand 120 /omega1 121 /similar 122 /aleph ] def
/Symbol /Special accspe ReEncode
gsave .25 .25 scale
 gsave 0 0 t black [] 0 sd 1 lw 4 lw 1247 1814 227 227 bl 1701 2268 0 0 C
 /xs 0 def
( Particle flow in event plane)
 /Times-Bold     67 stwn
 gsave  851 45
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   67 sf 0    0 m
( Particle flow in event plane)
 show
 gr
 /xs 0 def
(f)
 /Symbol     58 stwn
( \(deg.\))
 /Times-Bold     58 stwn
 gsave  1474 91
 t   0 r  xs neg 0 t 0 0 m
 /Symbol findfont   58 sf 0    0 m
(f)
 show
 currentpoint pop 0 t
 /Times-Bold findfont   58 sf 0    0 m
( \(deg.\))
 show
 gr
 /xs 0 def
(1/N dn/d)
 /Times-Bold     58 stwn
(f)
 /Symbol     58 stwn
 gsave  68 2041
 t  90 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(1/N dn/d)
 show
 currentpoint pop 0 t
 /Symbol findfont   58 sf 0    0 m
(f)
 show
 gr
 3 lw /w 17 def /w2 {w 2 div} def /w3 {w 3 div} def 504 1821 m20 1 lw 606 1851 m
 -45 Y s 605 1850 m -45 Y s 607 1852 m -46 Y s 606 1844 m -5 5 d -4 2 d -6 X -5
 -2 d -4 -5 d -2 -6 d -4 Y 2 -7 d 4 -4 d 5 -2 d 6 X 4 2 d 5 4 d s 605 1844 m -5
 4 d -4 2 d -6 X -5 -2 d -4 -4 d -2 -7 d -4 Y 2 -7 d 4 -4 d 5 -2 d 6 X 4 2 d 5 4
 d s 607 1845 m -5 5 d -4 2 d -7 X -4 -2 d -4 -5 d -2 -6 d -4 Y 2 -7 d 4 -4 d 4
 -2 d 7 X 4 2 d 5 4 d s 668 1851 m -45 Y s 667 1850 m -45 Y s 669 1852 m -46 Y s
 668 1844 m -4 5 d -4 2 d -7 X -4 -2 d -4 -5 d -3 -6 d -4 Y 3 -7 d 4 -4 d 4 -2 d
 7 X 4 2 d 4 4 d s 667 1844 m -4 4 d -4 2 d -7 X -4 -2 d -4 -4 d -2 -7 d -4 Y 2
 -7 d 4 -4 d 4 -2 d 7 X 4 2 d 4 4 d s 669 1845 m -4 5 d -4 2 d -7 X -4 -2 d -5
 -5 d -2 -6 d -4 Y 2 -7 d 5 -4 d 4 -2 d 7 X 4 2 d 4 4 d s 701 1844 m 4 5 d 4 2 d
 3 X 4 -2 d 2 -2 d 2 -7 d -8 Y -2 -11 d s 700 1844 m 4 4 d 4 2 d 3 X 4 -2 d 2 -2
 d 2 -7 d -8 Y -2 -11 d s 702 1845 m 4 5 d 4 2 d 2 X 5 -2 d 2 -2 d 2 -7 d -9 Y
 -2 -10 d s 735 1851 m -2 -7 d -2 -4 d -13 -19 d -4 -9 d -2 -6 d s 734 1850 m -2
 -6 d -2 -5 d -13 -19 d -4 -9 d -2 -6 d s 736 1852 m -2 -7 d -2 -4 d -13 -19 d
 -4 -9 d -3 -7 d s
 /xs 0 def
( Particle flow in event plane)
 /Times-Bold     67 stwn
 gsave  851 45
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   67 sf 0    0 m
( Particle flow in event plane)
 show
 gr
 /xs 0 def
(f)
 /Symbol     58 stwn
( \(deg.\))
 /Times-Bold     58 stwn
 gsave  1474 91
 t   0 r  xs neg 0 t 0 0 m
 /Symbol findfont   58 sf 0    0 m
(f)
 show
 currentpoint pop 0 t
 /Times-Bold findfont   58 sf 0    0 m
( \(deg.\))
 show
 gr
 /xs 0 def
(1/N dn/d)
 /Times-Bold     58 stwn
(f)
 /Symbol     58 stwn
 gsave  68 2041
 t  90 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(1/N dn/d)
 show
 currentpoint pop 0 t
 /Symbol findfont   58 sf 0    0 m
(f)
 show
 gr
 3 lw 504 1692 m24 1 lw 606 1722 m -45 Y s 605 1721 m -45 Y s 607 1723 m -45 Y s
 606 1715 m -5 5 d -4 2 d -6 X -5 -2 d -4 -5 d -2 -6 d -4 Y 2 -7 d 4 -4 d 5 -2 d
 6 X 4 2 d 5 4 d s 605 1715 m -5 4 d -4 2 d -6 X -5 -2 d -4 -4 d -2 -7 d -4 Y 2
 -7 d 4 -4 d 5 -2 d 6 X 4 2 d 5 4 d s 607 1716 m -5 5 d -4 2 d -7 X -4 -2 d -4
 -5 d -2 -6 d -4 Y 2 -7 d 4 -4 d 4 -2 d 7 X 4 2 d 5 4 d s 668 1722 m -45 Y s 667
 1721 m -45 Y s 669 1723 m -45 Y s 668 1715 m -4 5 d -4 2 d -7 X -4 -2 d -4 -5 d
 -3 -6 d -4 Y 3 -7 d 4 -4 d 4 -2 d 7 X 4 2 d 4 4 d s 667 1715 m -4 4 d -4 2 d -7
 X -4 -2 d -4 -4 d -2 -7 d -4 Y 2 -7 d 4 -4 d 4 -2 d 7 X 4 2 d 4 4 d s 669 1716
 m -4 5 d -4 2 d -7 X -4 -2 d -5 -5 d -2 -6 d -4 Y 2 -7 d 5 -4 d 4 -2 d 7 X 4 2
 d 4 4 d s 731 1722 m -35 Y -2 -6 d -2 -2 d -5 -2 d -6 X -4 2 d s 730 1721 m -35
 Y -2 -6 d -2 -2 d -5 -2 d -6 X -4 2 d s 732 1723 m -35 Y -2 -6 d -2 -2 d -5 -2
 d -6 X -5 2 d s 731 1715 m -4 5 d -5 2 d -6 X -4 -2 d -5 -5 d -2 -6 d -4 Y 2 -7
 d 5 -4 d 4 -2 d 6 X 5 2 d 4 4 d s 730 1715 m -4 4 d -5 2 d -6 X -4 -2 d -5 -4 d
 -2 -7 d -4 Y 2 -7 d 5 -4 d 4 -2 d 6 X 5 2 d 4 4 d s 732 1716 m -4 5 d -5 2 d -6
 X -5 -2 d -4 -5 d -2 -6 d -4 Y 2 -7 d 4 -4 d 5 -2 d 6 X 5 2 d 4 4 d s 1083 1969
 m -6 -3 d -5 -5 d -3 -6 d -2 -8 d -13 Y 2 -8 d 3 -6 d 5 -5 d 6 -3 d 11 X 5 3 d
 5 5 d 3 6 d 3 8 d 13 Y -3 8 d -3 6 d -5 5 d -5 3 d -11 X cl s 1082 1968 m -6 -3
 d -5 -5 d -3 -6 d -3 -8 d -13 Y 3 -8 d 3 -6 d 5 -5 d 6 -3 d 10 X 6 3 d 5 5 d 3
 6 d 3 8 d 13 Y -3 8 d -3 6 d -5 5 d -6 3 d -10 X cl s 1084 1970 m -6 -3 d -5 -5
 d -3 -5 d -2 -9 d -13 Y 2 -8 d 3 -6 d 5 -5 d 6 -3 d 11 X 5 3 d 5 5 d 3 6 d 3 8
 d 13 Y -3 9 d -3 5 d -5 5 d -5 3 d -11 X cl s 1129 1969 m -57 Y s 1127 1968 m
 -57 Y s 1130 1970 m -57 Y s 1129 1969 m 24 X 8 -3 d 3 -2 d 2 -6 d -8 Y -2 -5 d
 -3 -3 d -8 -3 d -24 X s 1127 1968 m 25 X 8 -3 d 3 -3 d 2 -5 d -8 Y -2 -6 d -3
 -2 d -8 -3 d -25 X s 1130 1970 m 24 X 8 -3 d 3 -2 d 3 -6 d -8 Y -3 -5 d -3 -3 d
 -8 -3 d -24 X s 1199 1969 m -22 -57 d s 1198 1968 m -22 -57 d s 1200 1970 m -22
 -57 d s 1199 1969 m 21 -57 d s 1198 1968 m 21 -57 d s 1200 1970 m 22 -57 d s
 1185 1931 m 27 X s 1184 1930 m 27 X s 1186 1932 m 27 X s 1234 1969 m -57 Y s
 1233 1968 m -57 Y s 1235 1970 m -57 Y s 1234 1912 m 32 X s 1233 1911 m 32 X s
 1235 1913 m 32 X s
 /xs 0 def
( Particle flow in event plane)
 /Times-Bold     67 stwn
 gsave  851 45
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   67 sf 0    0 m
( Particle flow in event plane)
 show
 gr
 /xs 0 def
( Particle flow in event plane)
 /Times-Bold     67 stwn
 gsave  851 45
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   67 sf 0    0 m
( Particle flow in event plane)
 show
 gr
 1247 1814 227 227 C 3 lw 244 1814 m 1 Y s 244 1832 m 1 Y s 227 1823 m 9 X s 253
 1823 m 8 X s 244 1823 m20 279 1553 m 6 Y s 279 1576 m 5 Y s 261 1567 m 9 X s
 287 1567 m 9 X s 279 1567 m20 313 1322 m 12 Y s 313 1351 m 11 Y s 296 1343 m 9
 X s 322 1343 m 9 X s 313 1343 m20 348 1243 m 18 Y s 348 1278 m 16 Y s 331 1270
 m 9 X s 357 1270 m 8 X s 348 1270 m20 383 1116 m 24 Y s 383 1158 m 21 Y s 365
 1149 m 9 X s 391 1149 m 9 X s 383 1149 m20 417 973 m 30 Y s 417 1020 m 26 Y s
 400 1012 m 9 X s 426 1012 m 9 X s 417 1012 m20 452 858 m 37 Y s 452 912 m 30 Y
 s 435 903 m 9 X s 461 903 m 8 X s 452 903 m20 487 835 m 40 Y s 487 892 m 33 Y s
 469 883 m 9 X s 495 883 m 9 X s 487 883 m20 521 755 m 44 Y s 521 816 m 36 Y s
 504 807 m 9 X s 530 807 m 9 X s 521 807 m20 556 716 m 51 Y s 556 784 m 41 Y s
 539 775 m 8 X s 564 775 m 9 X s 556 775 m20 591 707 m 53 Y s 591 777 m 43 Y s
 573 768 m 9 X s 599 768 m 9 X s 591 768 m20 625 665 m 57 Y s 625 739 m 46 Y s
 608 730 m 9 X s 634 730 m 9 X s 625 730 m20 660 578 m 64 Y s 660 659 m 50 Y s
 643 650 m 8 X s 668 650 m 9 X s 660 650 m20 695 558 m 63 Y s 695 639 m 50 Y s
 677 630 m 9 X s 703 630 m 9 X s 695 630 m20 729 628 m 65 Y s 729 710 m 51 Y s
 712 701 m 9 X s 738 701 m 9 X s 729 701 m20 764 573 m 60 Y s 764 650 m 49 Y s
 747 642 m 8 X s 772 642 m 9 X s 764 642 m20 799 623 m 72 Y s 799 712 m 56 Y s
 781 703 m 9 X s 807 703 m 9 X s 799 703 m20 833 573 m 66 Y s 833 656 m 52 Y s
 816 648 m 9 X s 842 648 m 9 X s 833 648 m20 868 698 m 60 Y s 868 775 m 48 Y s
 851 767 m 8 X s 876 767 m 9 X s 868 767 m20 902 662 m 62 Y s 902 742 m 49 Y s
 885 733 m 9 X s 911 733 m 9 X s 902 733 m20 937 658 m 57 Y s 937 732 m 47 Y s
 920 724 m 9 X s 946 724 m 8 X s 937 724 m20 972 719 m 56 Y s 972 792 m 45 Y s
 954 783 m 9 X s 980 783 m 9 X s 972 783 m20 1006 713 m 48 Y s 1006 778 m 40 Y s
 989 770 m 9 X s 1015 770 m 9 X s 1006 770 m20 1041 761 m 43 Y s 1041 821 m 35 Y
 s 1024 812 m 9 X s 1050 812 m 8 X s 1041 812 m20 1076 861 m 38 Y s 1076 916 m
 32 Y s 1058 908 m 9 X s 1084 908 m 9 X s 1076 908 m20 1110 892 m 31 Y s 1110
 940 m 27 Y s 1093 932 m 9 X s 1119 932 m 9 X s 1110 932 m20 1145 1014 m 25 Y s
 1145 1056 m 21 Y s 1128 1047 m 9 X s 1154 1047 m 8 X s 1145 1047 m20 1180 1153
 m 20 Y s 1180 1190 m 17 Y s 1162 1181 m 9 X s 1188 1181 m 9 X s 1180 1181 m20
 1214 1237 m 17 Y s 1214 1271 m 14 Y s 1197 1262 m 9 X s 1223 1262 m 9 X s 1214
 1262 m20 1249 1325 m 13 Y s 1249 1355 m 11 Y s 1232 1346 m 8 X s 1257 1346 m 9
 X s 1249 1346 m20 1284 1433 m 9 Y s 1284 1459 m 9 Y s 1266 1451 m 9 X s 1292
 1451 m 9 X s 1284 1451 m20 1318 1545 m 7 Y s 1318 1569 m 7 Y s 1301 1561 m 9 X
 s 1327 1561 m 9 X s 1318 1561 m20 1353 1623 m 5 Y s 1353 1645 m 4 Y s 1336 1636
 m 8 X s 1361 1636 m 9 X s 1353 1636 m20 1388 1690 m 4 Y s 1388 1711 m 3 Y s
 1370 1702 m 9 X s 1396 1702 m 9 X s 1388 1702 m20 1422 1656 m 5 Y s 1422 1678 m
 5 Y s 1405 1670 m 9 X s 1431 1670 m 9 X s 1422 1670 m20 1457 1447 m 11 Y s 1457
 1475 m 9 Y s 1440 1466 m 8 X s 1465 1466 m 9 X s 1457 1466 m20 313 1337 m 21
 -80 d 14 -53 d 35 -140 d 24 -97 d 10 -37 d 12 -39 d 9 -30 d 9 -27 d 5 -14 d 9
 -24 d 10 -23 d 11 -23 d 5 -9 d 9 -17 d 13 -18 d 12 -17 d 13 -15 d 17 -17 d 5 -5
 d 18 -15 d 17 -11 d 22 -14 d 12 -7 d 25 -12 d 10 -4 d 26 -9 d 9 -2 d 26 -6 d 8
 -1 d 27 -3 d 8 -1 d 26 1 d 9 X 24 3 d 10 2 d 23 6 d 12 4 d 19 9 d 15 8 d 20 13
 d 15 12 d 15 13 d 14 16 d 6 7 d 13 17 d 12 18 d 9 15 d 16 27 d 10 20 d 8 19 d 1
 3 d 6 17 d 10 27 d 15 47 d 4 12 d 34 91 d 8 24 d 15 49 d 8 27 d 4 12 d 10 27 d
 25 64 d 34 92 d 35 89 d s NC 1 lw 227 227 m 1814 Y s 3 lw 261 227 m -34 X s
 /xs 0 def
(10)
 /Times-Bold     58 stwn
 gsave  162 207
 t   0 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(10)
 show
 gr
 /xs 0 def
(-2)
 /Times-Bold     47 stwn
 gsave  221 256
 t   0 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   47 sf 0    0 m
(-2)
 show
 gr
 244 447 m -17 X s 244 576 m -17 X s 244 668 m -17 X s 244 739 m -17 X s 244 797
 m -17 X s 244 846 m -17 X s 244 888 m -17 X s 244 926 m -17 X s 261 959 m -34 X
 s
 /xs 0 def
(10)
 /Times-Bold     58 stwn
 gsave  162 939
 t   0 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(10)
 show
 gr
 /xs 0 def
(-1)
 /Times-Bold     47 stwn
 gsave  221 988
 t   0 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   47 sf 0    0 m
(-1)
 show
 gr
 244 1180 m -17 X s 244 1309 m -17 X s 244 1400 m -17 X s 244 1471 m -17 X s 244
 1529 m -17 X s 244 1578 m -17 X s 244 1621 m -17 X s 244 1658 m -17 X s 261
 1692 m -34 X s
 /xs 0 def
(1)
 /Times-Bold     58 stwn
 gsave  181 1672
 t   0 r  xs neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(1)
 show
 gr
 244 1912 m -17 X s 244 2041 m -17 X s 1 lw 227 227 m 1247 X s 3 lw 227 261 m
 -34 Y s 261 244 m -17 Y s 296 244 m -17 Y s 331 244 m -17 Y s 365 261 m -34 Y s
 400 244 m -17 Y s 435 244 m -17 Y s 469 244 m -17 Y s 504 261 m -34 Y s 539 244
 m -17 Y s 573 244 m -17 Y s 608 244 m -17 Y s 643 261 m -34 Y s 677 244 m -17 Y
 s 712 244 m -17 Y s 747 244 m -17 Y s 781 261 m -34 Y s 816 244 m -17 Y s 851
 244 m -17 Y s 885 244 m -17 Y s 920 261 m -34 Y s 954 244 m -17 Y s 989 244 m
 -17 Y s 1024 244 m -17 Y s 1058 261 m -34 Y s 1093 244 m -17 Y s 1128 244 m -17
 Y s 1162 244 m -17 Y s 1197 261 m -34 Y s 1232 244 m -17 Y s 1266 244 m -17 Y s
 1301 244 m -17 Y s 1336 261 m -34 Y s 1370 244 m -17 Y s 1405 244 m -17 Y s
 1440 244 m -17 Y s 1474 261 m -34 Y s
 /xs 0 def
(0)
 /Times-Bold     58 stwn
 gsave  227 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(0)
 show
 gr
 /xs 0 def
(20)
 /Times-Bold     58 stwn
 gsave  365 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(20)
 show
 gr
 /xs 0 def
(40)
 /Times-Bold     58 stwn
 gsave  504 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(40)
 show
 gr
 /xs 0 def
(60)
 /Times-Bold     58 stwn
 gsave  643 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(60)
 show
 gr
 /xs 0 def
(80)
 /Times-Bold     58 stwn
 gsave  781 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(80)
 show
 gr
 /xs 0 def
(100)
 /Times-Bold     58 stwn
 gsave  920 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(100)
 show
 gr
 /xs 0 def
(120)
 /Times-Bold     58 stwn
 gsave  1058 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(120)
 show
 gr
 /xs 0 def
(140)
 /Times-Bold     58 stwn
 gsave  1197 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(140)
 show
 gr
 /xs 0 def
(160)
 /Times-Bold     58 stwn
 gsave  1336 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(160)
 show
 gr
 /xs 0 def
(180)
 /Times-Bold     58 stwn
 gsave  1474 164
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Bold findfont   58 sf 0    0 m
(180)
 show
 gr
 1247 1814 227 227 C 227 1864 m 9 X s 253 1864 m 8 X s 244 1864 m24 279 1604 m 3
 Y s 279 1624 m 3 Y s 261 1616 m 9 X s 287 1616 m 9 X s 279 1616 m24 313 1340 m
 8 Y s 313 1365 m 8 Y s 296 1357 m 9 X s 322 1357 m 9 X s 313 1357 m24 348 1174
 m 14 Y s 348 1205 m 13 Y s 331 1197 m 9 X s 357 1197 m 8 X s 348 1197 m24 383
 965 m 21 Y s 383 1003 m 17 Y s 365 994 m 9 X s 391 994 m 9 X s 383 994 m24 417
 813 m 26 Y s 417 856 m 23 Y s 400 848 m 9 X s 426 848 m 9 X s 417 848 m24 452
 768 m 31 Y s 452 816 m 26 Y s 435 807 m 9 X s 461 807 m 8 X s 452 807 m24 487
 640 m 39 Y s 487 696 m 33 Y s 469 687 m 9 X s 495 687 m 9 X s 487 687 m24 521
 526 m 47 Y s 521 590 m 38 Y s 504 581 m 9 X s 530 581 m 9 X s 521 581 m24 556
 541 m 46 Y s 556 604 m 37 Y s 539 595 m 8 X s 564 595 m 9 X s 556 595 m24 591
 374 m 56 Y s 591 447 m 45 Y s 573 439 m 9 X s 599 439 m 9 X s 591 439 m24 625
 337 m 62 Y s 625 416 m 49 Y s 608 408 m 9 X s 634 408 m 9 X s 625 408 m24 660
 416 m 63 Y s 660 496 m 50 Y s 643 487 m 8 X s 668 487 m 9 X s 660 487 m24 695
 474 m 60 Y s 695 551 m 47 Y s 677 542 m 9 X s 703 542 m 9 X s 695 542 m24 729
 251 m 69 Y s 729 337 m 53 Y s 712 328 m 9 X s 738 328 m 9 X s 729 328 m24 764
 286 m 69 Y s 764 372 m 53 Y s 747 363 m 8 X s 772 363 m 9 X s 764 363 m24 799
 227 m 27 Y s 781 227 m 18 X s 799 227 m 17 X s 833 256 m 73 Y s 833 346 m 57 Y
 s 816 338 m 9 X s 842 338 m 9 X s 833 338 m24 868 304 m 68 Y s 868 389 m 53 Y s
 851 381 m 8 X s 876 381 m 9 X s 868 381 m24 902 227 m 46 Y s 902 290 m 56 Y s
 885 282 m 9 X s 911 282 m 9 X s 902 282 m24 937 390 m 57 Y s 937 464 m 46 Y s
 920 456 m 9 X s 946 456 m 8 X s 937 456 m24 972 342 m 56 Y s 972 415 m 45 Y s
 954 407 m 9 X s 980 407 m 9 X s 972 407 m24 1006 374 m 53 Y s 1006 444 m 43 Y s
 989 436 m 9 X s 1015 436 m 9 X s 1006 436 m24 1041 444 m 46 Y s 1041 507 m 38 Y
 s 1024 498 m 9 X s 1050 498 m 8 X s 1041 498 m24 1076 611 m 36 Y s 1076 664 m
 30 Y s 1058 655 m 9 X s 1084 655 m 9 X s 1076 655 m24 1110 741 m 27 Y s 1110
 785 m 23 Y s 1093 776 m 9 X s 1119 776 m 9 X s 1110 776 m24 1145 874 m 22 Y s
 1145 913 m 19 Y s 1128 904 m 9 X s 1154 904 m 8 X s 1145 904 m24 1180 945 m 18
 Y s 1180 980 m 16 Y s 1162 972 m 9 X s 1188 972 m 9 X s 1180 972 m24 1214 1131
 m 12 Y s 1214 1160 m 12 Y s 1197 1152 m 9 X s 1223 1152 m 9 X s 1214 1152 m24
 1249 1266 m 9 Y s 1249 1293 m 8 Y s 1232 1284 m 8 X s 1257 1284 m 9 X s 1249
 1284 m24 1284 1413 m 7 Y s 1284 1437 m 5 Y s 1266 1428 m 9 X s 1292 1428 m 9 X
 s 1284 1428 m24 1318 1548 m 4 Y s 1318 1569 m 3 Y s 1301 1560 m 9 X s 1327 1560
 m 9 X s 1318 1560 m24 1353 1646 m 2 Y s 1353 1665 m 2 Y s 1336 1657 m 8 X s
 1361 1657 m 9 X s 1353 1657 m24 1388 1715 m 1 Y s 1388 1733 m 1 Y s 1370 1725 m
 9 X s 1396 1725 m 9 X s 1388 1725 m24 1422 1681 m 2 Y s 1422 1700 m 2 Y s 1405
 1692 m 9 X s 1431 1692 m 9 X s 1422 1692 m24 1457 1514 m 5 Y s 1457 1536 m 5 Y
 s 1440 1528 m 8 X s 1465 1528 m 9 X s 1457 1528 m24 313 1318 m 17 -67 d 18 -74
 d 35 -152 d 31 -138 d 3 -14 d 17 -66 d 9 -35 d 9 -30 d 12 -37 d 10 -28 d 10 -28
 d 3 -6 d 9 -23 d 12 -23 d 13 -23 d 12 -18 d 17 -23 d 6 -7 d 18 -20 d 17 -17 d
 22 -19 d 12 -10 d 26 -18 d 9 -6 d 27 -14 d 8 -4 d 27 -12 d 7 -2 d 27 -8 d 8 -2
 d 27 -4 d 8 -1 d 25 -1 d 9 1 d 24 3 d 11 2 d 21 6 d 13 6 d 20 11 d 15 10 d 18
 15 d 15 14 d 2 3 d 13 16 d 13 18 d 8 13 d 17 29 d 10 19 d 8 19 d 10 25 d 11 30
 d 12 36 d 2 6 d 7 26 d 19 68 d 8 30 d 28 88 d 7 24 d 16 55 d 16 58 d 3 11 d 9
 38 d 19 77 d 6 23 d 13 46 d 13 43 d 9 28 d s [4 8] 0 sd 244 1272 m 12 -10 d 9
 -12 d 10 -17 d 4 -6 d 11 -26 d 10 -25 d 10 -30 d 3 -11 d 12 -40 d 9 -38 d 11
 -43 d 3 -16 d 12 -56 d 9 -50 d 10 -57 d 4 -21 d 11 -70 d 10 -63 d 10 -70 d 3
 -25 d 12 -86 d 9 -76 d 11 -84 d 3 -29 d 11 -101 d 10 -89 d 10 -96 d 4 -35 d s
 1076 257 m 14 69 d 14 70 d 6 29 d 15 65 d 16 71 d 4 15 d 16 64 d 19 74 d 16 60
 d 18 66 d 15 51 d 15 47 d 5 16 d 16 46 d 13 36 d 6 15 d 12 31 d 12 26 d 10 22 d
 12 21 d 11 17 d 12 16 d 12 12 d 10 8 d 10 5 d 3 1 d 11 2 d 10 -2 d 10 -4 d 3 -2
 d 12 -9 d 9 -11 d 10 -14 d 4 -6 d s
gr gr showpage
end
%%EndDocument
